Direct-Write Digital Holography. Development and research of a hologram printer

Chapter 1 gives a brief history of the field of holography along with an overview of this thesis. A more detailed description of holography is provided in Chapter 2 along with a discussion of digital holography. Chapter 3 examines the design of a one-step monochromatic hologram printer capable producing white-light viewable transmission holograms created with the aid of an LCOS display system and printed in a dot-matrix sequence. The lens system employed includes a microlens array and an afocal relay telescope which are both quantitatively examined in order to maximise the contrast, diffraction efficiency and depth of view of the final hologram image. A brief overview of speckle reduction techniques and their applicability to pulsed digital holography is presented along with experimental results of the use of a microlens array to reduce speckle effects. Chapter 4 presents an analysis of the unwanted side effects of the angular intensity distribution of a hologram pixel, using a case study for analysis. Chapter 5 examines methods for increasing both the printing speed and resolution of the hologram printer. Chapter 6 describes the analysis and design of a temperature-energy feedback system to correct for pulsed laser instabilities arising from mode beating due to temperature variations. Chapter 7 provides a conclusion to the work and discusses possible future developments.

==> matlab2pgfplots.m <==
function matlab2pgfplots(varargin )
% matlab2pgfplots(outfile )
% matlab2pgfplots( outfile, OPTIONS )
%
% Generate LaTeX code for use in package pgfplots to
% draw line plots.
%
% It will use every (2d) line plot in the figure specified by handler fighandle.
% 
% It understands
% - axis labels,
% - legends,
% - any 2d line plots,
% - line styles/markers (in case of styles=1),
% - tick positions, labels and axis limits (in case of axes=1).
%
% Linestyles and markers will follow as an option. However, pgfplots has its
% own line styles which may be appropriate.
%
% Although pgfplots can also handle bar and area plots, this script is not yet
% capable of converting them. Feel free to modify it and send the final version
% to me!
%
% OPTIONS are key value pairs. Known options are
% - 'fig',HANDLE
%		a figure handle (default is 'gcf').
% - 'styles',0|1
% 		a boolean indicating whether line styles, markers and colors shall be exported (default 1).
% - 'axes',0|1
% 		a boolean indicating whether axis ticks, tick labels and limits shall be exported (default 0).
% - 'maxpoints',100
%       an integer denoting the maximum number of points exported to tex. If the actual number is larger,
%       the data will be interpolated to 'maxpoints'. The interpolation assumes
%       parametric plots if x and y are not monotonically increasing.
% 
% See
%   http://tug.ctan.org/tex-archive/graphics/pgf/contrib/pgfplots/
% for details about pgfplots.
%
%
%
% Copyright Christian Feuersaenger 2008
%
parser = inputParser;

parser.addRequired( 'outfile', @(x) ischar(x) );
parser.addParamValue( 'fig', gcf, @(x) ishandle(x) );
parser.addParamValue( 'styles', 1, @(x) x==0 || x==1 );
parser.addParamValue( 'axes' , 0, @(x) x==0 || x==1 );
parser.addParamValue( 'maxpoints', 100000, @(x) isnumeric(x) );

parser.parse( varargin{:} );


fighandle = parser.Results.fig;

lineobjs = findobj(fighandle, 'Type', 'line' );
axesobj = findobj( fighandle, 'Type', 'axes' );

legendobj = findobj( fighandle, 'tag', 'legend' );
if length(legendobj) > 0 
	allchildsoflegend = [ findobj( legendobj ) ];
	lineobjs = setdiff( lineobjs, allchildsoflegend );
	axesobj = setdiff( axesobj, allchildsoflegend );
end

FID=fopen( parser.Results.outfile, 'w' );
assert( FID >= 0, [ 'could not open file ' parser.Results.outfile ' for writing' ] );

ENDL=sprintf('\n');
TAB=sprintf('\t');
fwrite( FID, [ ...
	'\begin{tikzpicture}%' ENDL ...
	'\begin{axis}'] );

xislog = 0;
yislog = 0;

if length(axesobj) > 0
	axis = axesobj(1);
	xlabel = get( get(axis, 'XLabel'), 'String');
	ylabel = get( get(axis, 'YLabel'), 'String');
	zlabel = get( get(axis, 'ZLabel'), 'String');
	xscale = get(axis,'XScale');
	yscale = get(axis,'YScale');

	axisoptions = {};
	if length(xlabel) > 0
		axisoptions = [ axisoptions [ 'xlabel={' xlabel '}'] ];
	end
	if length(ylabel) > 0
		axisoptions = [ axisoptions ['ylabel={' ylabel '}'] ];
	end
	if strcmp(xscale,'log')
		xislog=1;
		axisoptions = [ axisoptions ['xmode=log'] ];
	end
	if strcmp(yscale,'log')
		yislog = 1;
		axisoptions = [ axisoptions ['ymode=log'] ];
	end
	if parser.Results.axes
		for k = 'xy'
			L = get(gca, [ k 'Lim'] );
			axisoptions = [ axisoptions [ k 'min=' num2str(L(1)) ] ];
			axisoptions = [ axisoptions [ k 'max=' num2str(L(2)) ] ];
		end

		for k = 'xy'
			L = get(gca, [ k 'Tick'] );
			opt = [ k 'tick={' ];
			for q=1:length(L)
				if q>1
					opt = [opt ',' ];
				end
				opt = [opt num2str(L(q)) ];
			end
			opt = [ opt '}' ];
			axisoptions = [axisoptions opt ];
		end

	end


	axisoptstr = [];
	for i = 1:length(axisoptions)
		if i>1
			axisoptstr = [axisoptstr ',' ENDL TAB];
		end
		axisoptstr = [axisoptstr axisoptions{i}];
	end
	if length( axisoptstr ) 
		fwrite( FID, [ '[' ENDL TAB axisoptstr ']' ENDL ] );
	end
end
fwrite( FID, ENDL );

if length(legendobj) > 0 
	legentries = get(legendobj, 'String');
	if length(legentries) > 0
		legstr = ['\legend{%' ENDL TAB ];
		for i = 1:length(legentries)
			legstr = [ legstr legentries{i} '\\%' ENDL ];
			if i ~= length(legentries)
				legstr = [ legstr TAB ];
			end
		end
		legstr = [ legstr '}%' ENDL ];
		fwrite( FID, legstr );
	end
end

xpointformat = '%f';
ypointformat = '%f';
if xislog
	xpointformat = '%e';
end
if yislog
	ypointformat = '%e';
end

for i = 1:length(lineobjs)
	
	x = get(lineobjs(i), 'XData');
	y = get(lineobjs(i), 'YData');
	z = get(lineobjs(i), 'ZData');

	if size(x,1) > 1
		disp( ['line element ' num2str(i) ' skipped: size ' num2str(size(x)) ' not supported']);
	end
	if abs(max(z) > 0)
		disp( ['line element ' num2str(i) ' skipped: only 2d-plots supported up to now']);
	end

	if size(x,2) > parser.Results.maxpoints
		% we need to re-interpolate the data!
		q = find( diff(x) < 0 );
		if length(q) 
			% parametric plot  x(t), y(t), z(t). 
			% we assume t = 1:size(x,2)
			X = 1:parser.Results.maxpoints;
			x = interp1( 1:size(x,2),x,  X);
			y = interp1( 1:size(y,2),y,  X);
			z = interp1( 1:size(z,2),z,  X);

		else
			% a normal plot y(x):
			X = linspace( min(x), max(x), parser.Results.maxpoints );
			y = interp1( x,y, X );
			x = X;
		end
	end

	coordstr = [];
	for j = 1:size(x,2)
		coordstr = [coordstr  sprintf(['\t(' xpointformat ',\t' ypointformat ')\n'], x(j), y(j)) ];
	end

	addplotoptstr = [];
	if parser.Results.styles
		markOpts = {};
		mark = [];
		linestyle = [];
		color = [];

		C = matlabColorToPGFColor( get(lineobjs(i), 'Color') );
		if length(C)
			color = [ 'color=' C ];
		end

		L = get(lineobjs(i), 'LineStyle' );
		switch L
		case 'none'
			linestyle = 'only marks';
		case '-'
			linestyle = [];
		case ':'
			linestyle = 'densely dotted';
		case '-:'
			linestyle = 'dash pattern=on 2pt off 3pt on 1pt off 3pt]';
		case '--'
			linestyle = 'densely dashed';
		end

		M = get(lineobjs(i), 'Marker');
		switch M
		case '.'
			mark = '*';
			markOpts = [ markOpts 'scale=0.1' ];
		case 'o'
			mark = '*';
		case 'x'
			mark = 'x';
		case '+'
			mark = '+';
		case '*'
			mark = 'asterisk';
		case 'square'
			mark = 'square*';
		case 'diamond'
			mark = 'diamond*';
		case '^'
			mark = 'triangle*';
		case 'v'
			mark = 'triangle*';
			markOpts = [ markOpts 'rotate=180' ];
		case '<'
			mark = 'triangle*';
			markOpts = [ markOpts 'rotate=90' ];
		case '>'
			mark = 'triangle*';
			markOpts = [ markOpts 'rotate=270' ];
		case 'pentagramm'
			mark = 'pentagon*';
		case 'hexagram'
			mark = 'oplus*';
		end

		M = matlabColorToPGFColor( get(lineobjs(i), 'MarkerFaceColor') );
		if length(M)
			markOpts = [ markOpts ['fill=' M] ];
		end

		M = matlabColorToPGFColor( get(lineobjs(i), 'MarkerEdgeColor') );
		if length(M)
			markOpts = [ markOpts ['draw=' M] ];
		end

		if length(color)
			if length(addplotoptstr)
				addplotoptstr = [addplotoptstr ',' ];
			end
			addplotoptstr = [ addplotoptstr color ];
		end

		if length(linestyle)
			if length(addplotoptstr)
				addplotoptstr = [addplotoptstr ',' ];
			end
			addplotoptstr = [ addplotoptstr linestyle ];
		end

		if length(mark)
			if length(addplotoptstr)
				addplotoptstr = [addplotoptstr ',' ];
			end
			addplotoptstr = [ addplotoptstr [ 'mark=' mark ] ];

			if length(markOpts)
				markOptsStr = 'mark options={';
				for q = 1:length(markOpts)
					if q > 1
						markOptsStr = [markOptsStr ',' ];
					end
					markOptsStr = [ markOptsStr markOpts{q} ];
				end
				markOptsStr = [ markOptsStr '}' ];

				addplotoptstr = [ addplotoptstr ',' markOptsStr ];
			end
		end
		

		if length(addplotoptstr)
			addplotoptstr = [ '[' addplotoptstr ']' ];
		end

	end
	fwrite( FID, [ ...
		'\addplot' addplotoptstr ' plot coordinates {' ENDL coordstr '};' ENDL ] );

end


fwrite( FID, [ ...
	'\end{axis}' ENDL ...
	'\end{tikzpicture}%' ENDL ] );
fclose(FID);

end

function cstr = matlabColorToPGFColor( C )

if length(C) ~= 3 | ischar(C) & strcmp(C,'none'),				cstr = [];
elseif norm( C - [0   0   1 ], 'inf' ) < 1e-10,		cstr = 'blue';
elseif norm( C - [0   1   0 ], 'inf' ) < 1e-10,	  cstr = 'green';  
elseif norm( C - [1   0   0 ], 'inf' ) < 1e-10,	  cstr = 'red';    
elseif norm( C - [0   1   1 ], 'inf' ) < 1e-10,	  cstr = 'cyan';   
elseif norm( C - [1   0   1 ], 'inf' ) < 1e-10,	  cstr = 'magenta';
elseif norm( C - [1   1   0 ], 'inf' ) < 1e-10,	  cstr = 'yellow'; 
elseif norm( C - [0   0   0 ], 'inf' ) < 1e-10,	  cstr = 'black';  
elseif norm( C - [1   1   1 ], 'inf' ) < 1e-10,	  cstr = 'white';  
else
	cstr= 'blue'; % FIXME
% cstr = [ '{rgb:red,' num2str( floor( C(1)*100) ) ';green,' num2str(floor(C(2)*100)) ';blue,' num2str(floor(C(3)*100)) '}' ];
end

end


==> matlab2pgfplots.sh <==
#!/bin/sh


CONVERT_STYLES=1
CONVERT_AXES=1
OUTFILE=""
MAXPOINTS=100000

function echoHelp()
{
	echo -e \
		"matlab2pgfplots.sh [--maxpoints N]  [--styles [0|1] ]   [ --axes [0|1] ]  [ -o OUTFILE ]  INFILE ...\n"\
		"converts Matlab figures (.fig-files) to pgfplots-files (.pgf-files).\n"\
		"This script is a front-end for matlab2pgfplots.m (which needs to be in matlab's search path)\n"\
		"type\n"\
		" >> help matlab2pgfplots\n"\
		"at your matlab prompt for more information.\n"
	exit 0
}

LONGOPTS="styles:,axes:,help,maxpoints:"
SHORTOPTS="o:"
ARGS=`getopt -l "$LONGOPTS" "$SHORTOPTS" "$@"`
if [ $? -ne 0 ]; then
	echo "`basename $0`: Could not process command line arguments. Use the '--help' option for documentation."
	exit 1
fi

eval set -- "$ARGS"
while [ $# -gt 0 ]; do
	ARG=$1
	# echo "PROCESSING OPTION '$ARG' (next = $@)"
	case "$ARG" in
		--maxpoints)	shift; MAXPOINTS=$1; shift;;
		--styles)		shift; CONVERT_STYLES="$1"; shift;;
		--axes)			shift; CONVERT_AXES="$1"; shift;;
		-o)				shift; OUTFILE="$1"; shift;;
		--help)			shift; echoHelp;;
		--)				shift; break;;
		*)				break;
	esac
done

if [ $# -eq 0 ]; then
	echo "No input files specified."
	exit 1
fi

HAS_OUTFILE=0
if [ $# -gt 1 -a -n "$OUTFILE" ]; then
	HAS_OUTFILE=1
fi

for A; do
	INFILE="$A"
	if [ $HAS_OUTFILE -eq 0 ]; then
		OUTFILE="${INFILE%%.*}.pgf"
	fi
	echo "$INFILE -> $OUTFILE ... "

	M_LOGFILE=`mktemp`
	matlab -nojvm -nodesktop -nosplash 1>/dev/null 2>&1 -logfile $M_LOGFILE  <<-EOF
		f=hgload( '$INFILE' );
		matlab2pgfplots( '$OUTFILE', 'fig', f, 'styles', $CONVERT_STYLES, 'axes', $CONVERT_AXES, 'maxpoints', $MAXPOINTS );
		exit
	EOF
	grep -q "Error" $M_LOGFILE
	CODE=$?
	if [ $CODE -eq 0 ]; then
		echo "Matlab output:" 1>&2
		cat $M_LOGFILE  1>&2
		CODE=1
	else
		CODE=0
	fi
	rm -f $M_LOGFILE
	if [ $CODE -ne 0 ]; then
		exit $CODE
	fi
done


==> pgf2pdf.sh <==
#!/bin/sh

TEX_FILE=""
TEX_LOG_FILE=""

TEX_DEFINES=""

OLD_DIR=`pwd`

DRIVER="pdftex"

ALSO_EPS_OUTPUT=0
WARN_ONLY_IF_TEXFILE_DOESNOT_INCLUDE_TARGET=0
VERBOSE_LEVEL=0

function dumpHelp() {
	echo -e \
		"`basename $0` [OPTIONS] [--texdefs <defsfile> | --mainfile <latexmainfile>.tex ]  [plot1.pgf plot2.pgf .... plotn.pgf]\n"\
		"converts each plot*.pgf to plot*.pdf.\n"\
		"This is done by running \n"\
		"  latex --jobname plot1 latexmainfile\n"\
		"for each single plot. See the pgfmanual section \"Externalizing graphics\".\n"\
		"Options:\n"\
		"--eps\n"\
		"    will also produce eps output files.\n"\
		"--driver D\n"\
		"    will use either \"dvipdfm\", \"dvips\" or \"pdflatex\"\n"\
		"    please note that only pdflatex works without additional\n"\
		"    work.\n"\
		"--mainfile FILE\n"\
		"    A tex-file which has been configured for externalized graphics.\n"\
		"    Two conditions must be met to perform the conversion of\n"\
		"      \"plot.pgf\"  -> \"plot.pdf\":\n"\
		"    1. FILE needs the command\n"\
		"         \pgfrealjobname{FILE}\n"\
		"       (see the pgf manual for details)\n"\
		"    2. It needs to include \"plot.pgf\" somewhere (using \input{plot.pgf})\n"\
		"\n"\
		"--warnonly\n"\
		"    Use this flag if the argument of --mainfile does not contain\n"\
		"      \input{TARGET.pgf},\n"\
		"    i.e. if (2.) is not fulfilled. In this case, the conversion for this\n"\
		"    input file will be skipped.\n"\
		"\n"\
		"--texdefs FILE\n"\
		"    Generates a temporary tex-file\n"\
		"    \documentclass{article}\n"\
		"    \input{FILE}\n"\
		"    \begin{document}\n"\
		"    \input{plot1.pgf}\n"\
		"    \end{document}\n"\
		"    and converts this one to pdf.\n"\
		"    If FILE is '-', the input step is omitted.\n"
		"-v\n"\
		"    each -v option increases the verbosity.\n"\
		""
	exit 0;
}


LONGOPTS="mainfile:,eps,driver:,texdefs:,warnonly"
SHORTOPTS="f:t:v"
ARGS=`getopt -l "$LONGOPTS" "$SHORTOPTS" "$@"`
if [ $? -ne 0 ]; then
	echo "`basename $0`: Could not process command line arguments. Use the '--help' option for documentation."
	exit 1
fi

eval set -- "$ARGS"
while [ $# -gt 0 ]; do
	ARG=$1
	# echo "PROCESSING OPTION '$ARG' (next = $@)"
	case "$ARG" in
		--texdefs|-t)	shift; TEX_DEFINES="$1"; shift;;
		--driver)		shift; DRIVER="$1"; shift;;
		--mainfile|-f)	shift; TEX_FILE="$1"; TEX_LOG_FILE="${1%%.tex}.log"; shift;;
		--eps)			shift; ALSO_EPS_OUTPUT=1;;
		--warnonly)		shift; WARN_ONLY_IF_TEXFILE_DOESNOT_INCLUDE_TARGET=1;;
		-v)				shift; VERBOSE_LEVEL=$((VERBOSE_LEVEL+1));;
		--)				shift; break;;
		*)				break;
	esac
done
if [ -n "${TEX_DEFINES}" ]; then
	if [ "${TEX_DEFINES:0:1}" != "/" ]; then
		TEX_DEFINES=`pwd`/${TEX_DEFINES}
	fi
fi


if [ $# -ne 0 ]; then
	PGF_FILES=("$@")
elif [ -n "${TEX_LOG_FILE}" ]; then
	# search for lines with
	#  (XXXX.pgf
	PGF_FILES=(`sed -n '{s/.*(\([a-zA-Z0-9._-+^~]\+\.pgf\).*/\1/g;T ende;p};: ende' < $TEX_LOG_FILE`)
	#PGF_FILES=(./errplot_L2.pgf)
else
	echo "No input files." 1>&2
	exit 1
fi

for A in "${PGF_FILES[@]}"; do
	if [ ! -f "$A" ]; then
		echo "$A not found: no such file" 1>&2
		exit 1
	fi

	CONTINUE_ON_ERROR=0
		
	TARGET_FILE=$(sed -n '{s/.*\\beginpgfgraphicnamed{\(.*\)}.*/\1/g;T ende;p};: ende' < "$A")
	if [ $? -ne 0 -o -z "$TARGET_FILE" ]; then
		echo "There is no valid \\beginpgfgraphicnamed{TARGET}...\\endpgfgraphicnamed command in $A. Can't be exported to pdf. Please see the PGF manual for details." 1>&2
		exit 1
	fi
	echo "processing \"$A\"" 1>&2

	CMD="latex"
	case $DRIVER in
		pdftex|pdflatex)
			CMD="pdflatex"
			;;
	esac

	if [ -z "${TEX_DEFINES}" ]; then
		# LaTeX cannot write into a \jobname in another directory.
		# But the TEX_FILE and $A may not necessarily be in the same directory!
		#
		# So, we have to build a work-around which simulates a \jobname in the directory of TEX_FILE
		# which does not fool \beginpgfgraphicnamed
		
		# modify the input file A:
		ORIGINAL_FILE="$A.orig"
		mv "$A" "$ORIGINAL_FILE" || exit 1
		cat - "$ORIGINAL_FILE" >"$A" <<-EOF
			\let\tmpXXXXXZEUGoldjobname=\jobname
			\def\jobname{${TARGET_FILE}}%
			\message{PGF2PDF: TEX HAS ENTERED THE TARGET FILE...}%
		EOF
		cat >> "$A" <<-EOF
			\let\jobname=\tmpXXXXXZEUGoldjobname
		EOF

		cd `dirname "${TEX_FILE}"`

		# generate a temp \jobname in the current directory:
		TMP_JOB_FILE=`mktemp ./tmppgf2pdfXXXXXX`
		if [ $? -ne 0 ]; then exit 1; fi
		rm -f "$TMP_JOB_FILE"

		$CMD --interaction nonstopmode --jobname "$TMP_JOB_FILE" "${TEX_FILE}" 1>/dev/null
		CODE=$?
		
		INTERM_EXTENSION="dvi"
		case $DRIVER in
			pdftex|pdflatex)
				INTERM_EXTENSION="pdf"
				;;
			dvipdfm)
				INTERM_EXTENSION="dvi"
				;;
			dvips)
				INTERM_EXTENSION="dvi"
				;;
		esac
		if [ ! -s "$TMP_JOB_FILE.$INTERM_EXTENSION" ]; then
			if [ $VERBOSE_LEVEL -ge 1 ]; then
				if [ $WARN_ONLY_IF_TEXFILE_DOESNOT_INCLUDE_TARGET -eq 1 ]; then
					echo -n "WARNING: ";
				else
					echo -n "ERROR: ";
				fi
				echo -e "running\n"\
					"  '$CMD --jobname $TMP_JOB_FILE $TEX_FILE'\n"\
					"resulted in a zero-size file \"$TMP_JOB_FILE.$INTERM_EXTENSION\"!\n"\
					"Please check\n"\
					"- if $TEX_FILE contains\n"\
					"    \pgfrealjobname{`basename ${TEX_FILE%%.tex}`}\n"\
					"- if $TEX_FILE contains\n"\
					"    \input{$A}\n"\
					"\n"\
					"You may take a look at\n\t$TARGET_FILE.log\n for more information.\n"\
					"Maybe `basename $0` --texdefs is more appropriate for this application?\n"\
					"It doesn't need \input{}...\n"\
					1>&2
			fi

			CODE=1
			if [ $WARN_ONLY_IF_TEXFILE_DOESNOT_INCLUDE_TARGET -eq 1 ]; then
				CONTINUE_ON_ERROR=1
			fi
			rm -f $TMP_JOB_FILE.{$INTERM_EXTENSION,pdf}
		fi


		# FIXME: this here may clash if A and TARGET_FILE have inconsistent paths!
		mv "$ORIGINAL_FILE" "$A" || exit 1
		for QQ in $TMP_JOB_FILE.*; do
			if [ "$TARGET_FILE.${QQ##*.}" != "$A" ]; then
				mv "$QQ" "$TARGET_FILE.${QQ##*.}" || exit 1
			fi
		done

		cd "$OLD_DIR"
	else
		# Die Idee hier ist wie folgt:
		# - Erstelle ein fast leeres Tex-File
		# - darin steht NUR 
		# 	\input $TEX_DEFINES
		#   und 
		#   \input $A
		# - das TeX-file wird mit pgflatex uebersetzt
		# - die ausgabe wird nach $TARGET_FILE geschrieben
		# - fertig.
		#
		# BUGS:
		# - TARGET_FILE != A wird nicht funktionieren (nur die endungen natuerlich)
		DRIVER="pdftex"
		cd `dirname "$A"`
		BASE=`basename $TARGET_FILE`
		TMP_TEX_FILE=`mktemp tmp_${BASE}_XXXXXX`
		mv "$TMP_TEX_FILE" "${TMP_TEX_FILE}.tex"
		TMP_TEX_FILE="$TMP_TEX_FILE.tex"
		rm -f "${BASE}.pdf"

		cat >"$TMP_TEX_FILE" <<-EOF
		\documentclass{report}

		\input{${TEX_DEFINES}}

		%\def\pgfsysdriver{pgfsys-dvipdfm.def}
		%\def\pgfsysdriver{pgfsys-pdftex.def}
		\usepackage{tikz}
		\pgfrealjobname{${TMP_TEX_FILE%%.tex}}
		\begin{document}
		\let\oldjobname=\jobname%
		% make sure that PGF recognises that jobname==target file name
		% even if --jobname has a different path.
		\def\jobname{${TARGET_FILE}}%
		\input{`basename $A`}%
		\let\jobname=\oldjobname
		\end{document}
		EOF
		$CMD --interaction nonstopmode --jobname "$BASE" "${TMP_TEX_FILE}" 1>/dev/null
		CODE=$?
		if [ $CODE -eq 0 ]; then
			rm -f "$TMP_TEX_FILE"
		fi
		cd $OLD_DIR
	fi

	if [ $CODE -ne 0 ]; then
		rm -f "${TARGET_FILE}.pdf"
		if [ $CONTINUE_ON_ERROR -eq 1 ]; then
			echo "WARNING: $A SKIPPED [use -v for messages]." 1>&2
			CODE=0
			continue
		else
			echo -e "FAILED: could not convert\n\t$A\n->\t$TARGET_FILE.pdf" 1>&2;
			exit 1;
		fi
	fi
	CMD=""
	case $DRIVER in
		dvipdfm)
			dvipdfm -o ${TARGET_FILE}.pdf "${TARGET_FILE}.dvi" || exit 1
			pdfcrop "${TARGET_FILE}.pdf" "${TARGET_FILE}.pdf" || exit 1
			;;
		dvips)
			dvipdfm -o ${TARGET_FILE}.ps "${TARGET_FILE}.dvi" || exit 1
			;;
	esac

	if [ $ALSO_EPS_OUTPUT -eq 1 ]; then
		pdftops -f 1 -l 1 -eps "${TARGET_FILE}.pdf" "${TARGET_FILE}.eps" 
		if [ $? -ne 0 ]; then
			echo "Conversion pdf -> eps FAILED!" 1>&2 
			exit 1
		fi
	fi
done
cd $OLD_DIR

